Fast Linear Transformations in Python

Scientific computing requires handling large linear models, which are often composed of structured matrices. With increasing model size, dense representations quickly become infeasible to compute or store. Matrix-free implementations are suited to mitigate this problem but usually complicate research and development effort by months, when applied to practical research problems. Fastmat is a framework for handling large composed or structured matrices by offering an easy-to-use abstraction model. It allows expressing and using linear operators in a mathematically intuitive way, while maintaining a strong focus on efficient computation and memory storage. The implemented user interface allows for very readable code implementation with very close relationship to the actual mathematical notation of a given problem. Further it provides means for quickly testing new implementations and also allows for run-time execution path optimization. Summarizing, fastmat provides a flexible and extensible framework for handling matrix-free linear structured operators efficiently, while being intuitive and generating easy-to-reuse results.

==> figures/figures.py <==
from numpy import *
from scipy import sparse
from matplotlib.pyplot import *
from matplotlib import rcParams, gridspec, colors, ticker
from fastmat import *
from fastmat.inspect import *
from mpl_toolkits.axes_grid1 import make_axes_locatable

# define colors
tuiBlue     = '#003366'
tuiOrange   = '#FF6600'
tuiRed      = '#CC0000'
tuiWhite    = '#FFFFFF'

# enable tex output
rcParams['text.usetex'] = True
rcParams['text.latex.preamble'] = [r'\usepackage{steinmetz}',
                                   r'\usepackage{amsmath}',
                                   r'\usepackage{amssymb}',
                                   r'\usepackage[cm]{sfmath}']
rcParams['font.family'] = 'sans-serif'
rcParams['font.sans-serif'] = 'cm'

# define colormaps
cmBO = colors.LinearSegmentedColormap.from_list(
    "", [tuiBlue, tuiWhite, tuiOrange])

def randomNoZero(N):
    return (random.choice([-1, 1], size=(N,)) *
            random.uniform(0.5, 1., size=(N,)))

def plotMatrix(filename, arr, title, **options):
    if not genMats:
        return
    
    print(' - %s' %(filename, ))
    f, ((ax)) = subplots(nrows=1, ncols=1, figsize=(3.4, 2.5))
    cmap = options.get('cmap', cmBO)
    csize = max(abs(arr.min()), abs(arr.max()), 1e-3)
    clim = options.get('clim', (-csize, csize))
    cbSteps = options.pop('cbSteps', 5)

    ax.set_title(title)
    ax.get_xaxis().set_visible(False)
    ax.get_yaxis().set_visible(False)
    ax.title.set_position([.5, 1.04])
#    ax.set_xlabel('M')
#    ax.set_ylabel('N')
#    ax.xaxis.set_major_locator(ticker.MaxNLocator(integer=True))
#    ax.yaxis.set_major_locator(ticker.MaxNLocator(integer=True))
    im = ax.imshow(arr, cmap=cmap, clim=clim)
#    div = make_axes_locatable(ax)
#    cax = div.append_axes("right", size=0.1, pad=0.05)
    #    formatter = mpt.FuncFormatter(
#        lambda x, p: ("$1 \phase{%.0f^{\circ}}$" %(x)))
#    cbar = colorbar(im, cax=cax)#, format=formatter)

#    steps = linspace(clim[0], clim[1], cbSteps)
#    cbar.set_ticks(steps)
#    cbar.ax.set_yticklabels([r'$%d$' %(x, ) for x in steps])

    f.savefig('%s.pdf' %(filename, ), format='pdf', transparent=True)


# switch for toggling the generation of all sections
genAll = True
genMats = genAll

N = 16
N2 = 12
N3 = 8
N4 = 9

###############################################################################
print("Generating matrix representations:")
###############################################################################

############################################################ Basic classes

genAll = True

M = Matrix(random.randn(N, N2))
plotMatrix(
    'Matrix', M.array,
    r'\texttt{M=Matrix(rnd(%d,%d))}' %(N, N2),
)
########################################
C = Circulant(random.randn(N))
plotMatrix(
    'Circulant', C.array.real,
    r'\texttt{C=Circulant(rnd(%d))}' %(N, ),
)
########################################
CM = Circulant(random.randn(N3, N2))
plotMatrix(
    'MLCirculant', CM.array.real,
    r'\texttt{CM=Circulant(rnd(%d,%d))}' %(N3, N2),
)
########################################
D = Diag(random.randn(N))
plotMatrix(
    'Diag', D.array,
    r'\texttt{D=Diag(rnd(%d))}' %(N, ),
)
########################################
DB = DiagBlocks(random.randn(6, 3, N))
plotMatrix(
    'DiagBlocks', DB.array,
    r'\texttt{DB=DiagBlocks(rnd(%d,%d,%d))}' %(6, 3, N),
)
########################################
E = Eye(N)
plotMatrix(
    'Eye', E.array,
    r'\texttt{E=Eye(%d)}' %(N, ),
)
########################################
F = Fourier(N)
plotMatrix(
    'Fourier', angle(F.array),
    r'\texttt{F=Fourier(%d)} (angles shown)' %(N, ),
)
########################################
N_Hadamard = int(log2(N))
H = Hadamard(N_Hadamard)
plotMatrix(
    'Hadamard', H.array,
    r'\texttt{H=Hadamard(%d)}' %(N_Hadamard, ),
)
########################################
L = LFSRCirculant(0x19, 0xF)
plotMatrix(
    'LFSRCirculant', L.array,
    r'\texttt{L=LFSRCirculant(0x19,0x0F)}' %(),
)
########################################
R = LowRank(random.randn(3), random.randn(N2, 3), random.randn(N3, 3))
plotMatrix(
    'LowRank', R.array,
    r'\texttt{R=LowRank(rnd(3),rnd(%d,3),rnd(%d,3))}' %(N2, N3),
)
########################################
O = Outer(random.randn(N), random.randn(N2))
plotMatrix(
    'Outer', O.array,
    r'\texttt{O=Outer(rnd(%d),rnd(%d))}' %(N, N2),
)
########################################
x = linspace(-0.5, 0.5, N2)
y = linspace(-0.5, 0.5, N)
P = Parametric(x, y, lambda x, y: x + y)
plotMatrix(
    'Parametric', P.array,
    r'\texttt{P=Parametric(x,y,lambda x,y:x+y)}' %(),
)
########################################
S = Sparse(sparse.diags(random.randn(N), 2))
plotMatrix(
    'Sparse', S.array,
    r'\texttt{S=Sparse(sparse.diags(rnd(%d),2))}' %(N, ),
)
########################################
T = Toeplitz(random.randn(N), random.randn(N2))
plotMatrix(
    'Toeplitz', T.array.real,
    r'\texttt{T=Toeplitz(rnd(%d),rnd(%d))}' %(N, N2),
)
########################################
TM = Toeplitz(random.randn(N2, N), split=[8, 9])
plotMatrix(
    'MLToeplitz', TM.array.real,
    r'\texttt{TM=Toeplitz(rnd(%d,%d),split=[8,9])}' %(N2, N),
)
########################################
X = Permutation(array([0, 3, 2, 1, 4]))
plotMatrix(
    'Permutation', X.array,
    r'\texttt{X=Permutation(array([0,3,2,1,4]))}' %(),
)
########################################
Z = Zero(N, N2)
plotMatrix(
    'Zero', Z.array,
    r'\texttt{Z=Zero(%d,%d)}' %(N, N2),
)

############################################################ Meta classes
BD = BlockDiag(C, O, O, L)
plotMatrix(
    'BlockDiag', BD.array.real,
    r'\texttt{BD=BlockDiag(C,O,O,L)}' %(),
)
########################################
B = Blocks([[C, Z], [H, P]])
plotMatrix(
    'Blocks', B.array.real,
    r'\texttt{B=Blocks([[C,Z],[H,P]])}' %(),
)
########################################
K = Kron(C, L)
plotMatrix(
    'Kron', K.array.real,
    r'\texttt{K=Kron(C,L)}' %(),
)
########################################
A = Partial(H, cols=arange(4, 12))
plotMatrix(
    'Partial', A.array,
    r'\texttt{A=Partial(H,cols=arange(2,8))}' %(),
)

########################################
V = R * 4 * A.H * F
plotMatrix(
    'Product', V.array.real,
    r'\texttt{V=R*4*A.H*F}' %(),
)

########################################
W = E + H
plotMatrix(
    'Sum', W.array.real,
    r'\texttt{W=E+H}' %(),
)


############################################################ Other
# Conjugate
# Hermitian
# Transpose
# Inverse


==> snippet.py <==
import numpy, fastmat, fastmat.core, fastmat.inspect

class Ones(fastmat.Matrix):
    '''A simple 1-Matrix implementation'''

    def __init__(self, numRows, numCols):
        '''Initialize fastmat class-API and define shapes'''
        self._initProperties(numRows, numCols, numpy.int8)

    def _forward(self, arrX):
        '''Define forward transform $\bm \phi$'''
        return numpy.resize(
            numpy.sum(arrX, axis=0, keepdims=True),
            (self.numRows, arrX.shape[1])
        )

    def _backward(self, arrX):
        '''Define backward transform $\bm \beta$'''
        return numpy.resize(
            numpy.sum(arrX, axis=0, keepdims=True),
            (self.numCols, arrX.shape[1])
        )

    ######## Testcase definition required for code testing
    def reference(self):
        '''Provide a rference matrix for testing'''
        return numpy.ones((self.numRows, self.numCols), dtype=numpy.int8)

    def _getTest(self):
        '''Return unit test configuration for this matrix class.'''
        from fastmat.inspect import TEST
        return {
            TEST.COMMON: {
                TEST.NUM_ROWS   : 15,
                TEST.NUM_COLS   : TEST.Permutation([7, TEST.NUM_ROWS, 31]),
                TEST.OBJECT     : Ones,
                TEST.INITARGS   : (TEST.NUM_ROWS, TEST.NUM_COLS),
                TEST.CHECK_DATATYPE : False, 
            },
            TEST.CLASS: {},
            TEST.TRANSFORMS: {}
        }

    ######## Complexity and Benchmark definition required for calibration
    def _getComplexity(self):
        '''Return the computation complexity model for the transforms'''
        complexity = self.numCols + self.numRows
        return (complexity, complexity)

    def _getBenchmark(self):
        '''Return benchmark configuration for this matrix class.'''
        from fastmat.inspect import BENCH
        # Benchmark code for Matrix base class
        return {
            BENCH.FORWARD: {
                BENCH.FUNC_GEN : (lambda c: Ones(c, c)),
            },
            BENCH.OVERHEAD: {
                BENCH.FUNC_GEN : (lambda c: Ones(2 ** c, 2 ** c)),
            },
        }


# Use class
O = Ones(7, 5)
print(O * numpy.random.randn(5))

# Test class and Benchmark it
fastmat.inspect.Test(Ones).run()
fastmat.inspect.Benchmark(Ones, verbose=True).run()

# calibrate and use Class
fastmat.core.calibrateClass(fastmat.Matrix)
fastmat.core.calibrateClass(Ones)
O = Ones(123, 75)


==> snippet_basic.py <==
import numpy, fastmat

class Ones(fastmat.Matrix):
    '''A simple 1-Matrix implementation'''

    def __init__(self, numRows, numCols):
        '''Initialize fastmat class-API and define shapes'''
        self._initProperties(numRows, numCols, numpy.int8)

    def _forward(self, arrX):
        '''Define forward transform $\bm \phi$'''
        return numpy.resize(
            numpy.sum(arrX, axis=0, keepdims=True),
            (self.numRows, arrX.shape[1])
        )

    def _backward(self, arrX):
        '''Define backward transform $\bm \beta$'''
        return numpy.resize(
            numpy.sum(arrX, axis=0, keepdims=True),
            (self.numCols, arrX.shape[1])
        )

    ### Additional methods requried to be defined
    ###  ... for Testing:     reference()      and _getTest()
    ###  ... for Calibration: _getComplexity() and _getBenchmark()

# ############################# Instantiate and Use the new class
N, M = 4, 5                ; O = Ones(N, M)
xf = numpy.random.randn(M) ; xb = numpy.random.randn(N)
print(xf, '\n', O * xf)    ; print(xb, '\n', O.H * xb)
